From Orthogonalizing Pseudopotential to the Feshbach-Schur Projection

The orthogonalizing pseudopotential (OPP) is the standard tool for suppressing Pauli-forbidden states in cluster models of light nuclei. Here it is shown to be the singular $\lambda \to \infty$ limit of a Feshbach--Schur projection. The auxiliary coupling $\lambda$ is eliminated in closed form: the result is a Schur-complement operator identity for a general multi-rank separable interaction, written in both momentum and configuration space. The projected equations contain no large parameter. The identity is verified in three-body Faddeev calculations of the $^6$He and $^6$Li ground states with separable two-body input. The binding energies at finite $\lambda$ follow the predicted $1/\lambda$ behavior over five orders of magnitude of $\lambda$ and converge to the result of the closed projected equations. The $\alpha N$ $D$-wave contribution, $7$~keV in $^6$He and $90$~keV in $^6$Li, does not depend on $\lambda$ and does not affect the projection.

==> anc/est_coefficients.dat <==
# EST separable-representation coefficients for the SBB + MT model of
# 'From Orthogonalizing Pseudopotential to the Feshbach-Schur Projection'
# (arXiv:2603.03842).
#
# Form factors:  g_i(p) = p^L / (p^2+beta^2)^1 * SUM_{n=0}^{10} a_in P_n(x),
#                x = (beta^2-p^2)/(beta^2+p^2),  p in fm^-1, hbar = c = 1.
# Coupling:      [Lambda^-1]_ij = <psi_i|V|psi_j>  (symmetrized).
# Forbidden state (S wave): phi_f(p) = 1/((p^2+beta^2)(p^2+gamma^2)) * SUM A_n P_n(x).
#
# Per channel: CHAN name rank beta L ; block A = a_in (rows n=0..10, cols i=1..rank);
# block LAMINV = [Lambda^-1]_ij (rank x rank); optional FB gamma + A_n row.
#
CHAN SBB_2S12  rank 4  beta 1.500000 fm^-1  L 0
A
 2.5956243937E-01  4.8836502033E-01  6.0543132129E+00 -1.6372215472E-01
 3.5871679011E-01  4.5860196632E-01  3.1838107483E+00 -8.1869191518E-02
 2.3458650309E-02 -3.4243955662E-01 -8.8745206906E+00  6.8306417855E-01
-7.1603137002E-02 -2.4357258716E-01 -1.4380091285E+00 -5.2478949558E-01
 9.9850721332E-03  1.2334565415E-01  2.9512680057E+00  1.7617953813E-01
 1.6483052275E-02  4.3448570271E-02  2.6210304868E-01 -1.3998251821E-01
-1.3131038780E-02 -5.6416025836E-02 -1.7036768985E+00  2.7057850514E-01
 4.8778310567E-03  1.8510564500E-02  1.1709561535E+00 -3.1317334401E-01
-4.5182636738E-04  2.9655058642E-03 -2.9573141071E-01  2.3769587945E-01
-4.8759487637E-04 -5.0690034930E-03 -6.0131957837E-02 -1.1801875445E-01
 4.0050997809E-04  2.3933939374E-03  1.1779495105E-01  4.1511762282E-02
LAMINV
-1.2167838222E-01 -2.0066683918E-01 -2.0857938766E+00  4.2187058568E-02
-2.0066683918E-01 -5.0410950886E-01 -6.6920871237E+00  1.6711479009E-01
-2.0857938766E+00 -6.6920871237E+00 -1.0910946169E+02  3.8156624448E+00
 4.2187058568E-02  1.6711479009E-01  3.8156624448E+00 -2.6288816871E-01
FB gamma 6.6935389801E-01 fm^-1
 1.9854805767E+00  2.7487536923E+00  1.7316249666E-01 -5.3546621222E-01  6.4136928680E-02  1.3202752270E-01 -1.0538127900E-01  4.4078123398E-02 -1.0332615436E-02  4.2579093642E-04  1.1916420676E-03

CHAN SBB_2P32  rank 4  beta 1.200000 fm^-1  L 1
A
-1.2616085082E+01  9.4048660349E-01 -2.3639685766E+00 -1.2068050095E-01
-1.4648461109E+01  9.9882498700E-01 -1.5840675753E+00  7.4233145316E-02
 2.1149879057E+00 -2.8655994093E-01  1.8966350622E+00  1.5017687734E-01
 2.8612968595E+00 -1.9441584832E-01 -3.7391046446E-03 -1.1049535042E-01
-1.5845646531E+00  1.5892322879E-01 -6.7078493828E-01 -3.5057295298E-02
-5.4297145411E-03 -1.9885394069E-02  3.1147562736E-01  1.0314216844E-01
 5.0401141808E-01 -4.3214245490E-02  1.2487613829E-01 -7.6342579866E-02
-3.8956448132E-01  4.0742261075E-02 -2.6933312697E-01  1.7376149513E-02
 1.9000225648E-01 -2.1270474248E-02  2.0379393541E-01  1.9179173759E-02
-4.7911716675E-02  4.4575471308E-03 -8.2938338888E-02 -1.9498968563E-02
-1.3093992936E-02  2.2508153995E-03  1.1079488485E-02  5.9853648059E-03
LAMINV
-4.8107645122E+02  3.6067453624E+01 -9.2014424210E+01 -3.9907642834E+00
 3.6067453624E+01 -2.7732598307E+00  7.6562192961E+00  3.7193373510E-01
-9.2014424210E+01  7.6562192961E+00 -2.6899930250E+01 -1.8285979491E+00
-3.9907642834E+00  3.7193373510E-01 -1.8285979491E+00 -2.8929024857E-01

CHAN SBB_2P12  rank 4  beta 1.200000 fm^-1  L 1
A
-1.6455188435E-01 -4.8051276161E-01 -2.5827851596E-01 -6.1953953132E-02
-2.1798638306E-01 -5.9600945214E-01 -2.3454867330E-01  4.0720042288E-03
-7.7806735919E-03  3.7084699048E-02  1.3727884296E-01  8.5678655175E-02
 4.5728877756E-02  1.3331873777E-01  4.3195259148E-02 -5.1738499582E-02
-1.0818760520E-02 -5.3135676554E-02 -6.5025951466E-02 -8.3241030180E-03
-6.4211897636E-03 -1.1558772910E-02  1.6427187951E-02  2.6386974151E-02
 5.8676133276E-03  2.1093768364E-02  1.6578802215E-02 -1.0163556229E-02
-1.8070102921E-03 -9.4309587680E-03 -1.9997056044E-02 -1.0961760163E-02
-9.5904265698E-05  1.1877201436E-03  1.1508869869E-02  2.0461600678E-02
 4.3477614177E-04  2.3951121940E-03 -3.4459768308E-04 -1.6443803002E-02
-3.0495199085E-04 -2.5303947293E-03 -3.5342625066E-03  5.7993479731E-03
LAMINV
-1.2801510905E-01 -3.6293025519E-01 -1.7354556249E-01 -2.9035237971E-02
-3.6293025519E-01 -1.0530767641E+00 -5.4501110976E-01 -1.0548774698E-01
-1.7354556249E-01 -5.4501110976E-01 -3.6399980237E-01 -1.1180313333E-01
-2.9035237971E-02 -1.0548774698E-01 -1.1180313333E-01 -7.8814665496E-02

CHAN SBBD_2D  rank 4  beta 1.200000 fm^-1  L 2
A
-4.3017389362E-03 -1.9296104237E-02 -4.4727133686E-02 -2.3825289195E-02
-6.4929889965E-03 -2.8132859614E-02 -5.5768073378E-02 -1.5064061000E-02
-1.3092128626E-03 -4.2807020710E-03  3.8229756160E-03  2.2136259439E-02
 1.3186556551E-03  6.1767235843E-03  1.4676760565E-02 -4.1477838062E-03
 9.2738489126E-05 -2.0373077156E-04 -6.1573644249E-03 -5.5746663927E-03
-3.4826840146E-04 -1.4630761101E-03 -1.3535572419E-03  3.2614991430E-03
 9.4277861825E-05  5.7817498403E-04  2.3103362207E-03  2.1916708778E-03
 1.9100853033E-05  1.5227621741E-05 -5.9616626604E-04 -4.9062791175E-03
-6.3130239486E-05 -3.2369633949E-04 -4.8349486382E-04  4.3652384123E-03
 3.6840324948E-05  2.3029885722E-04  8.9353314558E-04 -2.2119509924E-03
 4.3418613547E-05  1.4976155019E-04 -6.4278966012E-04  4.6839720571E-04
LAMINV
-3.6156494037E-04 -9.0391800121E-04  5.4155390927E-03 -5.0310156220E-02
-9.0391800121E-04 -9.7240478095E-03 -8.3339418146E-02  4.3063293383E-01
 5.4155390927E-03 -8.3339418146E-02 -1.3395204345E+00  7.9944218485E+00
-5.0310156220E-02  4.3063293383E-01  7.9944218485E+00 -4.9067381184E+01

CHAN MTS_1S0  rank 4  beta 2.000000 fm^-1  L 0
A
 8.0740890003E-01  2.8185718826E-01  1.4237373711E-01  1.4708053902E-01
-8.8220828758E+00 -2.6871801369E+00 -8.5424732229E-01 -4.1335160656E-01
-3.4247027595E+00 -9.8630243103E-01 -2.3827523422E-01 -3.6145651017E-02
 4.1929971432E+00  1.3503683950E+00  5.2019111556E-01  3.3660649601E-01
-2.7390438397E+00 -8.6527644479E-01 -3.3191066229E-01 -2.7050370105E-01
 1.3629967486E+00  4.3259595289E-01  1.6191576288E-01  1.2873809842E-01
-5.6626438737E-01 -1.7952929586E-01 -6.7746229829E-02 -4.8846128590E-02
 1.9816505270E-01  6.2790562492E-02  2.3718147765E-02  1.7547303862E-02
-5.6734303292E-02 -1.7969399870E-02 -6.7300268741E-03 -5.7296310525E-03
 1.2233300261E-02  3.8713525675E-03  1.4436018733E-03  1.3671296472E-03
-1.5776966675E-03 -4.9873287341E-04 -1.8614325537E-04 -1.6222851965E-04
LAMINV
-2.1997937736E+01 -6.4898284375E+00 -1.7897966900E+00 -5.6563094864E-01
-6.4898284375E+00 -1.9253297496E+00 -5.4129284827E-01 -1.7628486962E-01
-1.7897966900E+00 -5.4129284827E-01 -1.6350093425E-01 -6.0442058670E-02
-5.6563094864E-01 -1.7628486962E-01 -6.0442058670E-02 -2.9789377302E-02

CHAN MTS_3S1  rank 4  beta 2.000000 fm^-1  L 0
A
 5.4172157464E-02  3.0380248307E-01 -8.3792853946E-01  1.1356598844E-02
 5.9477404447E-01  3.5630021235E+00 -1.2201889613E+01 -9.2830669433E-01
 4.4958275518E-02  2.0302451448E-01 -8.0807292382E-02  1.7943602478E-01
-2.0939516700E-01 -1.3004837850E+00  4.8490486800E+00  4.5294202949E-01
 1.7175397906E-01  1.0552004396E+00 -3.9005397023E+00 -4.2534222948E-01
-1.0022645226E-01 -6.1742052102E-01  2.2747080065E+00  2.3790315545E-01
 4.8065145745E-02  2.9591099445E-01 -1.0930296935E+00 -1.1140927769E-01
-1.9505190496E-02 -1.2008362397E-01  4.4301843431E-01  4.5893663535E-02
 6.5940138971E-03  4.0587248208E-02 -1.4965667648E-01 -1.5640982887E-02
-1.7325555039E-03 -1.0662232127E-02  3.9300188987E-02  4.0321982552E-03
 2.9909011790E-04  1.8402239261E-03 -6.7777849003E-03 -6.7432300932E-04
LAMINV
-6.6018025216E-02 -3.9030760256E-01  1.2881757204E+00  8.2390637180E-02
-3.9030760256E-01 -2.3136562092E+00  7.6844005580E+00  4.9998889333E-01
 1.2881757204E+00  7.6844005580E+00 -2.5923253676E+01 -1.7653202483E+00
 8.2390637180E-02  4.9998889333E-01 -1.7653202483E+00 -1.4158229304E-01

CHAN SBB6_2S12  rank 6  beta 1.500000 fm^-1  L 0
A
 2.5956243937E-01  4.1889935871E-01  4.8836502033E-01  8.2965369794E-01 -1.0025247241E+00 -1.1417551312E-01
 3.5871679011E-01  4.1847095047E-01  4.5860196632E-01  6.1656008026E-01 -4.1112293272E-01  1.7139813221E-02
 2.3458650309E-02 -2.5358421350E-01 -3.4243955662E-01 -8.4427153032E-01  1.9985133380E+00  3.8926359163E-01
-7.1603137002E-02 -2.0528911846E-01 -2.4357258716E-01 -3.8810476371E-01 -2.5076318869E-01 -3.8858737431E-01
 9.9850721332E-03  8.9919125388E-02  1.2334565415E-01  3.1544282530E-01 -4.2194168357E-01  1.3011526046E-01
 1.6483052275E-02  3.9207754777E-02  4.3448570271E-02  5.2992354253E-02 -1.0370094058E-01 -2.1350528860E-02
-1.3131038780E-02 -4.3998686055E-02 -5.6416025836E-02 -1.3494832914E-01  5.0095435450E-01  1.0788558376E-01
 4.8778310567E-03  1.3700173103E-02  1.8510564500E-02  6.0289847381E-02 -4.3957124279E-01 -1.9317555233E-01
-4.5182636738E-04  1.9545804867E-03  2.9655058642E-03  2.4068692954E-03  1.9904653684E-01  1.9780750064E-01
-4.8759487637E-04 -3.3324917453E-03 -5.0690034930E-03 -1.4638914931E-02 -4.6261748911E-02 -1.1842415754E-01
 4.0050997809E-04  1.4710959229E-03  2.3933939374E-03  9.4013081440E-03 -1.3813483254E-02  5.8163877674E-02
LAMINV
-1.2167838222E-01 -1.7559090497E-01 -2.0066683918E-01 -3.1640736973E-01  3.1571330088E-01  1.9570778697E-02
-1.7559090497E-01 -3.5686504960E-01 -4.2320474904E-01 -7.4296968097E-01  8.8799386901E-01  6.4534377612E-02
-2.0066683918E-01 -4.2320474904E-01 -5.0410950886E-01 -8.9713963926E-01  1.1046436251E+00  7.8421013525E-02
-3.1640736973E-01 -7.4296968097E-01 -8.9713963926E-01 -1.6633436220E+00  2.2444298314E+00  1.8968134673E-01
 3.1571330088E-01  8.8799386901E-01  1.1046436251E+00  2.2444298314E+00 -3.8276148616E+00 -4.7819459437E-01
 1.9570778697E-02  6.4534377612E-02  7.8421013525E-02  1.8968134673E-01 -4.7819459437E-01 -1.3509288359E-01
FB gamma 6.6936281352E-01 fm^-1
 1.8672901820E+00  2.5579394372E+00  1.8121653173E-01 -5.2244593319E-01  7.9543527100E-02  1.0366340041E-01 -7.6522836977E-02  2.5065249519E-02 -6.8745821639E-03  3.3912949883E-03 -4.0849035652E-03

CHAN SBB6_2P32  rank 6  beta 1.200000 fm^-1  L 1
A
-1.1193062660E+00  1.6959050768E+00  1.0504716427E+00 -8.9756303362E-01 -9.2441633897E-02 -1.2216652768E-02
-1.3132314918E+00  1.9275952835E+00  1.0356585085E+00 -4.7945687381E-01  9.0869080937E-02  1.8382648497E-02
 1.6836675820E-01 -3.4262056249E-01 -4.2705348806E-01  8.5986106761E-01  8.5374544905E-02  2.4387130201E-02
 2.5559044577E-01 -3.7830563700E-01 -1.9149721625E-01 -1.0664945509E-01 -8.0556771959E-02 -7.2238484529E-02
-1.3433314811E-01  2.3179974543E-01  2.0926057836E-01 -2.6522509675E-01 -3.5924959257E-02  7.7214812117E-02
-3.1297991469E-03 -7.6838386690E-03 -4.2099863185E-02  1.5698863091E-01  1.0953362454E-01 -4.2138129365E-02
 4.3747976034E-02 -7.0555285825E-02 -5.1867879394E-02  4.1850686585E-02 -9.9025535812E-02  4.8990950010E-04
-3.3024275051E-02  5.7224468281E-02  5.7222543285E-02 -1.2768843879E-01  4.6907375730E-02  2.1774538908E-02
 1.6058094015E-02 -2.8212351662E-02 -3.2187974422E-02  1.0840171503E-01 -5.0697260040E-03 -2.1945020147E-02
-4.2448788722E-03  6.5705250866E-03  7.1758644610E-03 -5.3297782390E-02 -7.4082854765E-03  1.2037893356E-02
-9.4972169746E-04  2.3943320580E-03  3.0729461488E-03  1.2525630619E-02  3.4406735215E-03 -3.2596445748E-03
LAMINV
-3.7822657246E+00  5.7369400125E+00  3.5652281912E+00 -3.0518343291E+00 -2.2009912128E-01 -2.6860174945E-02
 5.7369400125E+00 -8.7349538212E+00 -5.5061791084E+00  4.8678838945E+00  3.6632173484E-01  4.4636043907E-02
 3.5652281912E+00 -5.5061791084E+00 -3.6584957863E+00  3.6382825574E+00  3.1763396897E-01  4.1826626276E-02
-3.0518343291E+00  4.8678838945E+00  3.6382825574E+00 -4.7227323866E+00 -5.4956317040E-01 -1.2070880307E-01
-2.2009912128E-01  3.6632173484E-01  3.1763396897E-01 -5.4956317040E-01 -2.5978206486E-01 -1.7701472764E-02
-2.6860174945E-02  4.4636043907E-02  4.1826626276E-02 -1.2070880307E-01 -1.7701472764E-02 -6.4521892095E-02

CHAN SBB6_2P12  rank 6  beta 1.200000 fm^-1  L 1
A
-1.0772927700E-01 -2.6470291931E-01 -5.0819434253E-01 -2.0220641748E-01 -4.9624555514E-02 -1.2244361063E-02
-1.4382694484E-01 -3.4514351850E-01 -5.9738312907E-01 -1.6084724834E-01  1.9652987924E-02  2.0420044523E-02
-6.7803198650E-03 -4.2453134211E-03  8.6183248892E-02  1.3724921445E-01  6.2262898577E-02  2.9625191019E-03
 2.9862950697E-02  7.3799354561E-02  1.3706511493E-01  1.7753269253E-02 -4.6301644536E-02 -2.5656530289E-02
-6.4778812627E-03 -2.0379416225E-02 -7.2877312731E-02 -5.6285606043E-02 -8.3515391468E-03  2.2625906864E-02
-4.3682612155E-03 -9.4586221811E-03 -5.0288754463E-03  1.9705667440E-02  3.4151212907E-02 -5.6119682115E-04
 3.7194379989E-03  1.0020546646E-02  2.4966288067E-02  1.3938223403E-02 -2.4211125543E-02 -1.9813646772E-02
-1.0805069704E-03 -3.4311152581E-03 -1.4032728281E-02 -2.1675534929E-02  1.8564874198E-03  2.5712496500E-02
-8.3799290273E-05 -1.9901839742E-05  3.4212976646E-03  1.4479233467E-02  1.2592223393E-02 -1.8881477364E-02
 2.4805359681E-04  8.7200776228E-04  3.1104242101E-03 -2.9248467087E-03 -1.2374404384E-02  8.7183307300E-03
-1.6023649613E-04 -6.9722433012E-04 -4.1005893929E-03 -2.0198452991E-03  4.3529104133E-03 -2.0697518331E-03
LAMINV
-5.5288431794E-02 -1.3422877601E-01 -2.4529259655E-01 -8.4317548550E-02 -1.2635165682E-02 -9.6691914026E-04
-1.3422877601E-01 -3.2699105142E-01 -6.0546547628E-01 -2.1520468928E-01 -3.4118526287E-02 -2.6840102450E-03
-2.4529259655E-01 -6.0546547628E-01 -1.1781664652E+00 -4.7371949404E-01 -9.2582797536E-02 -7.9830520535E-03
-8.4317548550E-02 -2.1520468928E-01 -4.7371949404E-01 -2.5451281835E-01 -7.9761513032E-02 -8.4435771674E-03
-1.2635165682E-02 -3.4118526287E-02 -9.2582797536E-02 -7.9761513032E-02 -6.2189843778E-02 -1.9397255970E-02
-9.6691914026E-04 -2.6840102450E-03 -7.9830520535E-03 -8.4435771674E-03 -1.9397255970E-02 -2.2761377393E-02

CHAN SBBD6_2D  rank 6  beta 1.200000 fm^-1  L 2
A
-2.1820331578E-03 -8.3690288036E-03 -2.8281464690E-02 -4.4854759669E-02 -1.8812425663E-02 -5.0255600472E-03
-3.3072115983E-03 -1.2526274197E-02 -4.0101024917E-02 -5.2550895292E-02 -8.7230894716E-03  7.8883075127E-03
-6.8660945408E-04 -2.3743599251E-03 -4.5276246780E-03  8.4124913096E-03  2.1074727166E-02 -2.2747903448E-03
 6.6455476616E-04  2.5970555236E-03  9.2605911352E-03  1.3999944987E-02 -7.9012000439E-03 -4.4629253695E-04
 5.5528695818E-05  1.1457295595E-04 -1.0066093212E-03 -7.9552460086E-03 -3.0180782268E-03 -3.0612169286E-03
-1.7755522374E-04 -6.6936313732E-04 -1.9765853679E-03 -3.4622656919E-04  3.2130920337E-03  8.4616716346E-03
 4.5592022926E-05  2.0049426387E-04  1.0070690312E-03  2.4797990049E-03  1.4320772917E-03 -1.1055803020E-02
 1.0795697761E-05  2.8973596244E-05 -4.5305030599E-05 -1.0069534701E-03 -4.7535193178E-03  9.5856058155E-03
-3.1343041593E-05 -1.2782295805E-04 -4.9885232312E-04 -8.4166471267E-05  5.0404920070E-03 -5.7810146874E-03
 1.7628717925E-05  7.9408247530E-05  3.9558727011E-04  9.5687958575E-04 -3.4397847313E-03  2.2419444520E-03
 2.2342759068E-05  8.1200398311E-05  1.3411724337E-04 -1.0250579390E-03  1.2250111069E-03 -4.2443735635E-04
LAMINV
-1.0288730271E-04 -3.2761036518E-04  4.2766778542E-05  4.5859654456E-03 -4.1298032456E-02  7.9485905205E-02
-3.2761036518E-04 -1.1783157457E-03 -2.6916477570E-03  8.8852219581E-04 -4.2197926011E-02  7.9360087796E-02
 4.2766778542E-05 -2.6916477570E-03 -5.9212698953E-02 -2.8901325941E-01  1.8924623271E+00 -3.6809029900E+00
 4.5859654456E-03  8.8852219581E-04 -2.8901325941E-01 -1.5982648746E+00  1.0940601501E+01 -2.1250055091E+01
-4.1298032456E-02 -4.2197926011E-02  1.8924623271E+00  1.0940601501E+01 -7.6695739115E+01  1.4868092730E+02
 7.9485905205E-02  7.9360087796E-02 -3.6809029900E+00 -2.1250055091E+01  1.4868092730E+02 -2.8835391750E+02

CHAN MTS6_1S0  rank 6  beta 2.000000 fm^-1  L 0
A
 8.0740890003E-01  4.6840531718E-01  2.1814773857E-01  1.4237373711E-01  1.4708053902E-01  2.2069296047E-01
-8.8220828758E+00 -4.8814694851E+00 -1.9150886737E+00 -8.5424732229E-01 -4.1335160656E-01 -2.8561774916E-01
-3.4247027595E+00 -1.8602710148E+00 -6.7643531127E-01 -2.3827523422E-01 -3.6145651017E-02  9.2301096322E-02
 4.1929971432E+00  2.3651179751E+00  9.9578564101E-01  5.2019111556E-01  3.3660649601E-01  1.7287794530E-01
-2.7390438397E+00 -1.5335370343E+00 -6.3287829737E-01 -3.3191066229E-01 -2.7050370105E-01 -2.4218100186E-01
 1.3629967486E+00  7.6485369175E-01  3.1640963697E-01  1.6191576288E-01  1.2873809842E-01  1.4579781706E-01
-5.6626438737E-01 -3.1750878433E-01 -1.3143134006E-01 -6.7746229829E-02 -4.8846128590E-02 -3.5770487143E-02
 1.9816505270E-01  1.1111794372E-01  4.5921589740E-02  2.3718147765E-02  1.7547303862E-02 -1.3940053059E-02
-5.6734303292E-02 -3.1805110055E-02 -1.3138704388E-02 -6.7300268741E-03 -5.7296310525E-03  1.7163857431E-02
 1.2233300261E-02  6.8563887510E-03  2.8294222991E-03  1.4436018733E-03  1.3671296472E-03 -7.5720678903E-03
-1.5776966675E-03 -8.8394525014E-04 -3.6409425311E-04 -1.8614325537E-04 -1.6222851965E-04  1.5738665209E-03
LAMINV
-2.1997937736E+01 -1.2042878541E+01 -4.5278694314E+00 -1.7897966900E+00 -5.6563094864E-01 -2.9591803980E-02
-1.2042878541E+01 -6.5973143186E+00 -2.4864894252E+00 -9.8817928718E-01 -3.1545816747E-01 -1.7512649495E-02
-4.5278694314E+00 -2.4864894252E+00 -9.4561121791E-01 -3.8356990499E-01 -1.2740906210E-01 -8.6671784221E-03
-1.7897966900E+00 -9.8817928718E-01 -3.8356990499E-01 -1.6350093425E-01 -6.0442058670E-02 -6.2329705637E-03
-5.6563094864E-01 -3.1545816747E-01 -1.2740906210E-01 -6.0442058670E-02 -2.9789377302E-02 -6.6314360320E-03
-2.9591803980E-02 -1.7512649495E-02 -8.6671784221E-03 -6.2329705637E-03 -6.6314360320E-03 -4.5588995901E-03

CHAN MTS6_3S1  rank 6  beta 2.000000 fm^-1  L 0
A
 5.4172157464E-02  2.8318844210E-01  4.2849734923E-01 -8.3792853992E-01 -1.0323165483E-02  8.2812929072E-02
 5.9477404447E-01  3.2863812063E+00  5.2492764249E+00 -1.2201889612E+01 -1.1414439825E+00 -4.5899253370E-01
 4.4958275518E-02  1.9666144163E-01  2.3940658902E-01 -8.0807294257E-02  1.6768039270E-01  2.1248105165E-01
-2.0939516700E-01 -1.1930935788E+00 -1.9561375043E+00  4.8490486821E+00  5.3900368364E-01  2.2935502004E-01
 1.7175397906E-01  9.6939433738E-01  1.5801384839E+00 -3.9005397043E+00 -4.7934503612E-01 -3.3254003566E-01
-1.0022645226E-01 -5.6707363630E-01 -9.2498110003E-01  2.2747080081E+00  2.6918287662E-01  2.1106613075E-01
 4.8065145745E-02  2.7178319870E-01  4.4341061220E-01 -1.0930296947E+00 -1.2797461204E-01 -8.9821099416E-02
-1.9505190496E-02 -1.1029712472E-01 -1.7989250341E-01  4.4301843508E-01  5.2507671686E-02  3.1710990498E-02
 6.5940138971E-03  3.7279899359E-02  6.0800769507E-02 -1.4965667689E-01 -1.7717281516E-02 -1.1378887210E-02
-1.7325555039E-03 -9.7937958673E-03 -1.5969690720E-02  3.9300189159E-02  4.5880905953E-03  3.9177282912E-03
 2.9909011790E-04  1.6903769110E-03  2.7559307489E-03 -6.7777849573E-03 -7.8354389192E-04 -9.3244041322E-04
LAMINV
-6.6018025216E-02 -3.6074207844E-01 -5.7035186272E-01  1.2881751277E+00  1.0598099300E-01  2.7984323454E-02
-3.6074207844E-01 -1.9749730548E+00 -3.1276398932E+00  7.0927595998E+00  5.9047821729E-01  1.5825499400E-01
-5.7035186272E-01 -3.1276398932E+00 -4.9600155818E+00  1.1288043392E+01  9.4972943903E-01  2.5806331127E-01
 1.2881751277E+00  7.0927595998E+00  1.1288043392E+01 -2.5923276433E+01 -2.2437290024E+00 -6.3371161967E-01
 1.0598099300E-01  5.9047821729E-01  9.4972943903E-01 -2.2437290024E+00 -2.1483440473E-01 -7.1487566012E-02
 2.7984323454E-02  1.5825499400E-01  2.5806331127E-01 -6.3371161967E-01 -7.1487566012E-02 -3.4668184473E-02



==> anc/est_coefficients.tex <==
\documentclass[10pt,a4paper,landscape]{article}
\usepackage[margin=1.6cm]{geometry}
\usepackage{amsmath,amssymb,bm,booktabs}
\title{\textbf{EST separable-representation coefficients for the SBB\,+\,MT model}\\[4pt]
\large Supplement to ``From Orthogonalizing Pseudopotential to the Feshbach--Schur Projection'' (arXiv:2603.03842)}
\author{M.~M.~Nishonov}
\date{2026-08-24}
\begin{document}
\maketitle
\noindent
The form factors of each channel are
\[
g_i(p)=\frac{p^{L}}{p^{2}+\beta^{2}}\sum_{n=0}^{10}a_{in}\,P_n(x),
\qquad
x=\frac{\beta^{2}-p^{2}}{\beta^{2}+p^{2}},
\]
with $p$ in fm$^{-1}$ and $\hbar=c=1$; the coupling matrix is
$[\bm\Lambda^{-1}]_{ij}=\langle\psi_i|V|\psi_j\rangle$ (symmetrized), and the
$S$-wave Pauli-forbidden state is
\[
\phi_f(p)=\frac{1}{(p^{2}+\beta^{2})(p^{2}+\gamma^{2})}\sum_{n=0}^{10}A_n\,P_n(x).
\]
All numbers are given to the full precision used in the calculations.  A
machine-readable copy of every table is provided in
\texttt{est\_coefficients.dat}.

\section*{Two-body equations: reproducing the observables}

Every table can be checked at the two-body level with the closed
formulas below, written in the normalization of the stored
$\bm\Lambda^{-1}$.  All quantities are in fm$^{-1}$; multiply energies
by $\hbar c=197.327$~MeV\,fm to obtain MeV.  No factors of $2\pi$
appear anywhere.  The form-factor loop integral is
\[
\mathcal D_{ij}(E)=\int_{0}^{\infty}\!dp\,p^{2}\,
\frac{g_{i}(p)\,g_{j}(p)}{E-p^{2}/2\mu+i\epsilon},
\]
the two-body amplitude of the table is
\[
\tau(E)=\bigl[\bm\Lambda^{-1}-\bm{\mathcal D}(E)\bigr]^{-1},
\qquad
t_{L}(p,p';E)=\sum_{ij}g_{i}(p)\,\tau_{ij}(E)\,g_{j}(p'),
\]
bound states are the real roots of
$\det[\bm\Lambda^{-1}-\bm{\mathcal D}(-B)]=0$, and for $E>0$, with
$k=\sqrt{2\mu E}$ and the $+i\epsilon$ prescription (which adds
$-i\pi\mu k\,g_{i}(k)g_{j}(k)$ to the principal-value integral), the
phase shift follows from
\[
e^{i\delta_{L}}\sin\delta_{L}=-\pi\mu k\,t_{L}(k,k;E),
\qquad
k\cot\delta_{0}=-\frac1a+\frac{r}{2}k^{2}\ \ \text{near threshold.}
\]
Reduced masses, from the nucleon and $\alpha$ masses of the paper
($m_{N}=4.75900$, $m_{\alpha}=19.0360$~fm$^{-1}$):
$\mu_{NN}=2.37950$ and $\mu_{\alpha N}=3.80716$~fm$^{-1}$.

Check values, computed from \texttt{est\_coefficients.dat} with
exactly these formulas (Gauss quadrature, a few hundred points): the
MT $^{3}S_{1}$ table binds the deuteron at $-2.2324$~MeV; the MT
$^{1}S_{0}$ table gives $a=-23.634$~fm, $r=2.889$~fm; the SBB
$^{2}S_{1/2}$ tables (rank 4 and rank 6) have their Pauli-forbidden
bound state at $\gamma=\sqrt{2\mu_{\alpha N}B}=0.669354$ and
$0.669363$~fm$^{-1}$, equal to the $\gamma$ stored with each table to
all printed digits.  A reader who reproduces these lines has verified
their implementation of the conventions.  Three-body numbers cannot
be obtained from these formulas; they require a momentum-space
Faddeev solver with $\tau(E)$ as input.

\section*{SBB $^{2}S_{1/2}$\quad($\beta=1.5$~fm$^{-1}$, $L=0$, rank 4)}
\scriptsize
\begin{tabular}{@{}rrrrr@{}}
\toprule
$n$ & $a_{1n}$ & $a_{2n}$ & $a_{3n}$ & $a_{4n}$ \\
\midrule
0 & $ 2.5956243937\,\mathrm{E}-01$ & $ 4.8836502033\,\mathrm{E}-01$ & $ 6.0543132129\,\mathrm{E}+00$ & $-1.6372215472\,\mathrm{E}-01$ \\
1 & $ 3.5871679011\,\mathrm{E}-01$ & $ 4.5860196632\,\mathrm{E}-01$ & $ 3.1838107483\,\mathrm{E}+00$ & $-8.1869191518\,\mathrm{E}-02$ \\
2 & $ 2.3458650309\,\mathrm{E}-02$ & $-3.4243955662\,\mathrm{E}-01$ & $-8.8745206906\,\mathrm{E}+00$ & $ 6.8306417855\,\mathrm{E}-01$ \\
3 & $-7.1603137002\,\mathrm{E}-02$ & $-2.4357258716\,\mathrm{E}-01$ & $-1.4380091285\,\mathrm{E}+00$ & $-5.2478949558\,\mathrm{E}-01$ \\
4 & $ 9.9850721332\,\mathrm{E}-03$ & $ 1.2334565415\,\mathrm{E}-01$ & $ 2.9512680057\,\mathrm{E}+00$ & $ 1.7617953813\,\mathrm{E}-01$ \\
5 & $ 1.6483052275\,\mathrm{E}-02$ & $ 4.3448570271\,\mathrm{E}-02$ & $ 2.6210304868\,\mathrm{E}-01$ & $-1.3998251821\,\mathrm{E}-01$ \\
6 & $-1.3131038780\,\mathrm{E}-02$ & $-5.6416025836\,\mathrm{E}-02$ & $-1.7036768985\,\mathrm{E}+00$ & $ 2.7057850514\,\mathrm{E}-01$ \\
7 & $ 4.8778310567\,\mathrm{E}-03$ & $ 1.8510564500\,\mathrm{E}-02$ & $ 1.1709561535\,\mathrm{E}+00$ & $-3.1317334401\,\mathrm{E}-01$ \\
8 & $-4.5182636738\,\mathrm{E}-04$ & $ 2.9655058642\,\mathrm{E}-03$ & $-2.9573141071\,\mathrm{E}-01$ & $ 2.3769587945\,\mathrm{E}-01$ \\
9 & $-4.8759487637\,\mathrm{E}-04$ & $-5.0690034930\,\mathrm{E}-03$ & $-6.0131957837\,\mathrm{E}-02$ & $-1.1801875445\,\mathrm{E}-01$ \\
10 & $ 4.0050997809\,\mathrm{E}-04$ & $ 2.3933939374\,\mathrm{E}-03$ & $ 1.1779495105\,\mathrm{E}-01$ & $ 4.1511762282\,\mathrm{E}-02$ \\
\bottomrule
\end{tabular}
\par\vspace{6pt}
\begin{tabular}{@{}rrrrr@{}}
\toprule
$[\bm\Lambda^{-1}]_{ij}$ & $j=1$ & $j=2$ & $j=3$ & $j=4$ \\
\midrule
$i=1$ & $-1.2167838222\,\mathrm{E}-01$ & $-2.0066683918\,\mathrm{E}-01$ & $-2.0857938766\,\mathrm{E}+00$ & $ 4.2187058568\,\mathrm{E}-02$ \\
$i=2$ & $-2.0066683918\,\mathrm{E}-01$ & $-5.0410950886\,\mathrm{E}-01$ & $-6.6920871237\,\mathrm{E}+00$ & $ 1.6711479009\,\mathrm{E}-01$ \\
$i=3$ & $-2.0857938766\,\mathrm{E}+00$ & $-6.6920871237\,\mathrm{E}+00$ & $-1.0910946169\,\mathrm{E}+02$ & $ 3.8156624448\,\mathrm{E}+00$ \\
$i=4$ & $ 4.2187058568\,\mathrm{E}-02$ & $ 1.6711479009\,\mathrm{E}-01$ & $ 3.8156624448\,\mathrm{E}+00$ & $-2.6288816871\,\mathrm{E}-01$ \\
\bottomrule
\end{tabular}
\par\vspace{6pt}
\noindent Forbidden state: $\gamma=6.6935389801\times10^{-1}$~fm$^{-1}$;
\par\vspace{2pt}
\begin{tabular}{@{}rrrrrrr@{}}
\toprule
$n$ & 0 & 1 & 2 & 3 & 4 & 5 \\
\midrule
$A_n$ & $ 1.9854805767\,\mathrm{E}+00$ & $ 2.7487536923\,\mathrm{E}+00$ & $ 1.7316249666\,\mathrm{E}-01$ & $-5.3546621222\,\mathrm{E}-01$ & $ 6.4136928680\,\mathrm{E}-02$ & $ 1.3202752270\,\mathrm{E}-01$ \\
\bottomrule
\end{tabular}
\par\vspace{2pt}
\begin{tabular}{@{}rrrrrr@{}}
\toprule
$n$ & 6 & 7 & 8 & 9 & 10 \\
\midrule
$A_n$ & $-1.0538127900\,\mathrm{E}-01$ & $ 4.4078123398\,\mathrm{E}-02$ & $-1.0332615436\,\mathrm{E}-02$ & $ 4.2579093642\,\mathrm{E}-04$ & $ 1.1916420676\,\mathrm{E}-03$ \\
\bottomrule
\end{tabular}
\normalsize\vspace{10pt}
\section*{SBB $^{2}P_{3/2}$\quad($\beta=1.2$~fm$^{-1}$, $L=1$, rank 4)}
\scriptsize
\begin{tabular}{@{}rrrrr@{}}
\toprule
$n$ & $a_{1n}$ & $a_{2n}$ & $a_{3n}$ & $a_{4n}$ \\
\midrule
0 & $-1.2616085082\,\mathrm{E}+01$ & $ 9.4048660349\,\mathrm{E}-01$ & $-2.3639685766\,\mathrm{E}+00$ & $-1.2068050095\,\mathrm{E}-01$ \\
1 & $-1.4648461109\,\mathrm{E}+01$ & $ 9.9882498700\,\mathrm{E}-01$ & $-1.5840675753\,\mathrm{E}+00$ & $ 7.4233145316\,\mathrm{E}-02$ \\
2 & $ 2.1149879057\,\mathrm{E}+00$ & $-2.8655994093\,\mathrm{E}-01$ & $ 1.8966350622\,\mathrm{E}+00$ & $ 1.5017687734\,\mathrm{E}-01$ \\
3 & $ 2.8612968595\,\mathrm{E}+00$ & $-1.9441584832\,\mathrm{E}-01$ & $-3.7391046446\,\mathrm{E}-03$ & $-1.1049535042\,\mathrm{E}-01$ \\
4 & $-1.5845646531\,\mathrm{E}+00$ & $ 1.5892322879\,\mathrm{E}-01$ & $-6.7078493828\,\mathrm{E}-01$ & $-3.5057295298\,\mathrm{E}-02$ \\
5 & $-5.4297145411\,\mathrm{E}-03$ & $-1.9885394069\,\mathrm{E}-02$ & $ 3.1147562736\,\mathrm{E}-01$ & $ 1.0314216844\,\mathrm{E}-01$ \\
6 & $ 5.0401141808\,\mathrm{E}-01$ & $-4.3214245490\,\mathrm{E}-02$ & $ 1.2487613829\,\mathrm{E}-01$ & $-7.6342579866\,\mathrm{E}-02$ \\
7 & $-3.8956448132\,\mathrm{E}-01$ & $ 4.0742261075\,\mathrm{E}-02$ & $-2.6933312697\,\mathrm{E}-01$ & $ 1.7376149513\,\mathrm{E}-02$ \\
8 & $ 1.9000225648\,\mathrm{E}-01$ & $-2.1270474248\,\mathrm{E}-02$ & $ 2.0379393541\,\mathrm{E}-01$ & $ 1.9179173759\,\mathrm{E}-02$ \\
9 & $-4.7911716675\,\mathrm{E}-02$ & $ 4.4575471308\,\mathrm{E}-03$ & $-8.2938338888\,\mathrm{E}-02$ & $-1.9498968563\,\mathrm{E}-02$ \\
10 & $-1.3093992936\,\mathrm{E}-02$ & $ 2.2508153995\,\mathrm{E}-03$ & $ 1.1079488485\,\mathrm{E}-02$ & $ 5.9853648059\,\mathrm{E}-03$ \\
\bottomrule
\end{tabular}
\par\vspace{6pt}
\begin{tabular}{@{}rrrrr@{}}
\toprule
$[\bm\Lambda^{-1}]_{ij}$ & $j=1$ & $j=2$ & $j=3$ & $j=4$ \\
\midrule
$i=1$ & $-4.8107645122\,\mathrm{E}+02$ & $ 3.6067453624\,\mathrm{E}+01$ & $-9.2014424210\,\mathrm{E}+01$ & $-3.9907642834\,\mathrm{E}+00$ \\
$i=2$ & $ 3.6067453624\,\mathrm{E}+01$ & $-2.7732598307\,\mathrm{E}+00$ & $ 7.6562192961\,\mathrm{E}+00$ & $ 3.7193373510\,\mathrm{E}-01$ \\
$i=3$ & $-9.2014424210\,\mathrm{E}+01$ & $ 7.6562192961\,\mathrm{E}+00$ & $-2.6899930250\,\mathrm{E}+01$ & $-1.8285979491\,\mathrm{E}+00$ \\
$i=4$ & $-3.9907642834\,\mathrm{E}+00$ & $ 3.7193373510\,\mathrm{E}-01$ & $-1.8285979491\,\mathrm{E}+00$ & $-2.8929024857\,\mathrm{E}-01$ \\
\bottomrule
\end{tabular}
\normalsize\vspace{10pt}
\section*{SBB $^{2}P_{1/2}$\quad($\beta=1.2$~fm$^{-1}$, $L=1$, rank 4)}
\scriptsize
\begin{tabular}{@{}rrrrr@{}}
\toprule
$n$ & $a_{1n}$ & $a_{2n}$ & $a_{3n}$ & $a_{4n}$ \\
\midrule
0 & $-1.6455188435\,\mathrm{E}-01$ & $-4.8051276161\,\mathrm{E}-01$ & $-2.5827851596\,\mathrm{E}-01$ & $-6.1953953132\,\mathrm{E}-02$ \\
1 & $-2.1798638306\,\mathrm{E}-01$ & $-5.9600945214\,\mathrm{E}-01$ & $-2.3454867330\,\mathrm{E}-01$ & $ 4.0720042288\,\mathrm{E}-03$ \\
2 & $-7.7806735919\,\mathrm{E}-03$ & $ 3.7084699048\,\mathrm{E}-02$ & $ 1.3727884296\,\mathrm{E}-01$ & $ 8.5678655175\,\mathrm{E}-02$ \\
3 & $ 4.5728877756\,\mathrm{E}-02$ & $ 1.3331873777\,\mathrm{E}-01$ & $ 4.3195259148\,\mathrm{E}-02$ & $-5.1738499582\,\mathrm{E}-02$ \\
4 & $-1.0818760520\,\mathrm{E}-02$ & $-5.3135676554\,\mathrm{E}-02$ & $-6.5025951466\,\mathrm{E}-02$ & $-8.3241030180\,\mathrm{E}-03$ \\
5 & $-6.4211897636\,\mathrm{E}-03$ & $-1.1558772910\,\mathrm{E}-02$ & $ 1.6427187951\,\mathrm{E}-02$ & $ 2.6386974151\,\mathrm{E}-02$ \\
6 & $ 5.8676133276\,\mathrm{E}-03$ & $ 2.1093768364\,\mathrm{E}-02$ & $ 1.6578802215\,\mathrm{E}-02$ & $-1.0163556229\,\mathrm{E}-02$ \\
7 & $-1.8070102921\,\mathrm{E}-03$ & $-9.4309587680\,\mathrm{E}-03$ & $-1.9997056044\,\mathrm{E}-02$ & $-1.0961760163\,\mathrm{E}-02$ \\
8 & $-9.5904265698\,\mathrm{E}-05$ & $ 1.1877201436\,\mathrm{E}-03$ & $ 1.1508869869\,\mathrm{E}-02$ & $ 2.0461600678\,\mathrm{E}-02$ \\
9 & $ 4.3477614177\,\mathrm{E}-04$ & $ 2.3951121940\,\mathrm{E}-03$ & $-3.4459768308\,\mathrm{E}-04$ & $-1.6443803002\,\mathrm{E}-02$ \\
10 & $-3.0495199085\,\mathrm{E}-04$ & $-2.5303947293\,\mathrm{E}-03$ & $-3.5342625066\,\mathrm{E}-03$ & $ 5.7993479731\,\mathrm{E}-03$ \\
\bottomrule
\end{tabular}
\par\vspace{6pt}
\begin{tabular}{@{}rrrrr@{}}
\toprule
$[\bm\Lambda^{-1}]_{ij}$ & $j=1$ & $j=2$ & $j=3$ & $j=4$ \\
\midrule
$i=1$ & $-1.2801510905\,\mathrm{E}-01$ & $-3.6293025519\,\mathrm{E}-01$ & $-1.7354556249\,\mathrm{E}-01$ & $-2.9035237971\,\mathrm{E}-02$ \\
$i=2$ & $-3.6293025519\,\mathrm{E}-01$ & $-1.0530767641\,\mathrm{E}+00$ & $-5.4501110976\,\mathrm{E}-01$ & $-1.0548774698\,\mathrm{E}-01$ \\
$i=3$ & $-1.7354556249\,\mathrm{E}-01$ & $-5.4501110976\,\mathrm{E}-01$ & $-3.6399980237\,\mathrm{E}-01$ & $-1.1180313333\,\mathrm{E}-01$ \\
$i=4$ & $-2.9035237971\,\mathrm{E}-02$ & $-1.0548774698\,\mathrm{E}-01$ & $-1.1180313333\,\mathrm{E}-01$ & $-7.8814665496\,\mathrm{E}-02$ \\
\bottomrule
\end{tabular}
\normalsize\vspace{10pt}
\section*{SBB $D$ wave\quad($\beta=1.2$~fm$^{-1}$, $L=2$, rank 4)}
\scriptsize
\begin{tabular}{@{}rrrrr@{}}
\toprule
$n$ & $a_{1n}$ & $a_{2n}$ & $a_{3n}$ & $a_{4n}$ \\
\midrule
0 & $-4.3017389362\,\mathrm{E}-03$ & $-1.9296104237\,\mathrm{E}-02$ & $-4.4727133686\,\mathrm{E}-02$ & $-2.3825289195\,\mathrm{E}-02$ \\
1 & $-6.4929889965\,\mathrm{E}-03$ & $-2.8132859614\,\mathrm{E}-02$ & $-5.5768073378\,\mathrm{E}-02$ & $-1.5064061000\,\mathrm{E}-02$ \\
2 & $-1.3092128626\,\mathrm{E}-03$ & $-4.2807020710\,\mathrm{E}-03$ & $ 3.8229756160\,\mathrm{E}-03$ & $ 2.2136259439\,\mathrm{E}-02$ \\
3 & $ 1.3186556551\,\mathrm{E}-03$ & $ 6.1767235843\,\mathrm{E}-03$ & $ 1.4676760565\,\mathrm{E}-02$ & $-4.1477838062\,\mathrm{E}-03$ \\
4 & $ 9.2738489126\,\mathrm{E}-05$ & $-2.0373077156\,\mathrm{E}-04$ & $-6.1573644249\,\mathrm{E}-03$ & $-5.5746663927\,\mathrm{E}-03$ \\
5 & $-3.4826840146\,\mathrm{E}-04$ & $-1.4630761101\,\mathrm{E}-03$ & $-1.3535572419\,\mathrm{E}-03$ & $ 3.2614991430\,\mathrm{E}-03$ \\
6 & $ 9.4277861825\,\mathrm{E}-05$ & $ 5.7817498403\,\mathrm{E}-04$ & $ 2.3103362207\,\mathrm{E}-03$ & $ 2.1916708778\,\mathrm{E}-03$ \\
7 & $ 1.9100853033\,\mathrm{E}-05$ & $ 1.5227621741\,\mathrm{E}-05$ & $-5.9616626604\,\mathrm{E}-04$ & $-4.9062791175\,\mathrm{E}-03$ \\
8 & $-6.3130239486\,\mathrm{E}-05$ & $-3.2369633949\,\mathrm{E}-04$ & $-4.8349486382\,\mathrm{E}-04$ & $ 4.3652384123\,\mathrm{E}-03$ \\
9 & $ 3.6840324948\,\mathrm{E}-05$ & $ 2.3029885722\,\mathrm{E}-04$ & $ 8.9353314558\,\mathrm{E}-04$ & $-2.2119509924\,\mathrm{E}-03$ \\
10 & $ 4.3418613547\,\mathrm{E}-05$ & $ 1.4976155019\,\mathrm{E}-04$ & $-6.4278966012\,\mathrm{E}-04$ & $ 4.6839720571\,\mathrm{E}-04$ \\
\bottomrule
\end{tabular}
\par\vspace{6pt}
\begin{tabular}{@{}rrrrr@{}}
\toprule
$[\bm\Lambda^{-1}]_{ij}$ & $j=1$ & $j=2$ & $j=3$ & $j=4$ \\
\midrule
$i=1$ & $-3.6156494037\,\mathrm{E}-04$ & $-9.0391800121\,\mathrm{E}-04$ & $ 5.4155390927\,\mathrm{E}-03$ & $-5.0310156220\,\mathrm{E}-02$ \\
$i=2$ & $-9.0391800121\,\mathrm{E}-04$ & $-9.7240478095\,\mathrm{E}-03$ & $-8.3339418146\,\mathrm{E}-02$ & $ 4.3063293383\,\mathrm{E}-01$ \\
$i=3$ & $ 5.4155390927\,\mathrm{E}-03$ & $-8.3339418146\,\mathrm{E}-02$ & $-1.3395204345\,\mathrm{E}+00$ & $ 7.9944218485\,\mathrm{E}+00$ \\
$i=4$ & $-5.0310156220\,\mathrm{E}-02$ & $ 4.3063293383\,\mathrm{E}-01$ & $ 7.9944218485\,\mathrm{E}+00$ & $-4.9067381184\,\mathrm{E}+01$ \\
\bottomrule
\end{tabular}
\normalsize\vspace{10pt}
\section*{MT $^{1}S_{0}$\quad($\beta=2.0$~fm$^{-1}$, $L=0$, rank 4)}
\scriptsize
\begin{tabular}{@{}rrrrr@{}}
\toprule
$n$ & $a_{1n}$ & $a_{2n}$ & $a_{3n}$ & $a_{4n}$ \\
\midrule
0 & $ 8.0740890003\,\mathrm{E}-01$ & $ 2.8185718826\,\mathrm{E}-01$ & $ 1.4237373711\,\mathrm{E}-01$ & $ 1.4708053902\,\mathrm{E}-01$ \\
1 & $-8.8220828758\,\mathrm{E}+00$ & $-2.6871801369\,\mathrm{E}+00$ & $-8.5424732229\,\mathrm{E}-01$ & $-4.1335160656\,\mathrm{E}-01$ \\
2 & $-3.4247027595\,\mathrm{E}+00$ & $-9.8630243103\,\mathrm{E}-01$ & $-2.3827523422\,\mathrm{E}-01$ & $-3.6145651017\,\mathrm{E}-02$ \\
3 & $ 4.1929971432\,\mathrm{E}+00$ & $ 1.3503683950\,\mathrm{E}+00$ & $ 5.2019111556\,\mathrm{E}-01$ & $ 3.3660649601\,\mathrm{E}-01$ \\
4 & $-2.7390438397\,\mathrm{E}+00$ & $-8.6527644479\,\mathrm{E}-01$ & $-3.3191066229\,\mathrm{E}-01$ & $-2.7050370105\,\mathrm{E}-01$ \\
5 & $ 1.3629967486\,\mathrm{E}+00$ & $ 4.3259595289\,\mathrm{E}-01$ & $ 1.6191576288\,\mathrm{E}-01$ & $ 1.2873809842\,\mathrm{E}-01$ \\
6 & $-5.6626438737\,\mathrm{E}-01$ & $-1.7952929586\,\mathrm{E}-01$ & $-6.7746229829\,\mathrm{E}-02$ & $-4.8846128590\,\mathrm{E}-02$ \\
7 & $ 1.9816505270\,\mathrm{E}-01$ & $ 6.2790562492\,\mathrm{E}-02$ & $ 2.3718147765\,\mathrm{E}-02$ & $ 1.7547303862\,\mathrm{E}-02$ \\
8 & $-5.6734303292\,\mathrm{E}-02$ & $-1.7969399870\,\mathrm{E}-02$ & $-6.7300268741\,\mathrm{E}-03$ & $-5.7296310525\,\mathrm{E}-03$ \\
9 & $ 1.2233300261\,\mathrm{E}-02$ & $ 3.8713525675\,\mathrm{E}-03$ & $ 1.4436018733\,\mathrm{E}-03$ & $ 1.3671296472\,\mathrm{E}-03$ \\
10 & $-1.5776966675\,\mathrm{E}-03$ & $-4.9873287341\,\mathrm{E}-04$ & $-1.8614325537\,\mathrm{E}-04$ & $-1.6222851965\,\mathrm{E}-04$ \\
\bottomrule
\end{tabular}
\par\vspace{6pt}
\begin{tabular}{@{}rrrrr@{}}
\toprule
$[\bm\Lambda^{-1}]_{ij}$ & $j=1$ & $j=2$ & $j=3$ & $j=4$ \\
\midrule
$i=1$ & $-2.1997937736\,\mathrm{E}+01$ & $-6.4898284375\,\mathrm{E}+00$ & $-1.7897966900\,\mathrm{E}+00$ & $-5.6563094864\,\mathrm{E}-01$ \\
$i=2$ & $-6.4898284375\,\mathrm{E}+00$ & $-1.9253297496\,\mathrm{E}+00$ & $-5.4129284827\,\mathrm{E}-01$ & $-1.7628486962\,\mathrm{E}-01$ \\
$i=3$ & $-1.7897966900\,\mathrm{E}+00$ & $-5.4129284827\,\mathrm{E}-01$ & $-1.6350093425\,\mathrm{E}-01$ & $-6.0442058670\,\mathrm{E}-02$ \\
$i=4$ & $-5.6563094864\,\mathrm{E}-01$ & $-1.7628486962\,\mathrm{E}-01$ & $-6.0442058670\,\mathrm{E}-02$ & $-2.9789377302\,\mathrm{E}-02$ \\
\bottomrule
\end{tabular}
\normalsize\vspace{10pt}
\section*{MT $^{3}S_{1}$\quad($\beta=2.0$~fm$^{-1}$, $L=0$, rank 4)}
\scriptsize
\begin{tabular}{@{}rrrrr@{}}
\toprule
$n$ & $a_{1n}$ & $a_{2n}$ & $a_{3n}$ & $a_{4n}$ \\
\midrule
0 & $ 5.4172157464\,\mathrm{E}-02$ & $ 3.0380248307\,\mathrm{E}-01$ & $-8.3792853946\,\mathrm{E}-01$ & $ 1.1356598844\,\mathrm{E}-02$ \\
1 & $ 5.9477404447\,\mathrm{E}-01$ & $ 3.5630021235\,\mathrm{E}+00$ & $-1.2201889613\,\mathrm{E}+01$ & $-9.2830669433\,\mathrm{E}-01$ \\
2 & $ 4.4958275518\,\mathrm{E}-02$ & $ 2.0302451448\,\mathrm{E}-01$ & $-8.0807292382\,\mathrm{E}-02$ & $ 1.7943602478\,\mathrm{E}-01$ \\
3 & $-2.0939516700\,\mathrm{E}-01$ & $-1.3004837850\,\mathrm{E}+00$ & $ 4.8490486800\,\mathrm{E}+00$ & $ 4.5294202949\,\mathrm{E}-01$ \\
4 & $ 1.7175397906\,\mathrm{E}-01$ & $ 1.0552004396\,\mathrm{E}+00$ & $-3.9005397023\,\mathrm{E}+00$ & $-4.2534222948\,\mathrm{E}-01$ \\
5 & $-1.0022645226\,\mathrm{E}-01$ & $-6.1742052102\,\mathrm{E}-01$ & $ 2.2747080065\,\mathrm{E}+00$ & $ 2.3790315545\,\mathrm{E}-01$ \\
6 & $ 4.8065145745\,\mathrm{E}-02$ & $ 2.9591099445\,\mathrm{E}-01$ & $-1.0930296935\,\mathrm{E}+00$ & $-1.1140927769\,\mathrm{E}-01$ \\
7 & $-1.9505190496\,\mathrm{E}-02$ & $-1.2008362397\,\mathrm{E}-01$ & $ 4.4301843431\,\mathrm{E}-01$ & $ 4.5893663535\,\mathrm{E}-02$ \\
8 & $ 6.5940138971\,\mathrm{E}-03$ & $ 4.0587248208\,\mathrm{E}-02$ & $-1.4965667648\,\mathrm{E}-01$ & $-1.5640982887\,\mathrm{E}-02$ \\
9 & $-1.7325555039\,\mathrm{E}-03$ & $-1.0662232127\,\mathrm{E}-02$ & $ 3.9300188987\,\mathrm{E}-02$ & $ 4.0321982552\,\mathrm{E}-03$ \\
10 & $ 2.9909011790\,\mathrm{E}-04$ & $ 1.8402239261\,\mathrm{E}-03$ & $-6.7777849003\,\mathrm{E}-03$ & $-6.7432300932\,\mathrm{E}-04$ \\
\bottomrule
\end{tabular}
\par\vspace{6pt}
\begin{tabular}{@{}rrrrr@{}}
\toprule
$[\bm\Lambda^{-1}]_{ij}$ & $j=1$ & $j=2$ & $j=3$ & $j=4$ \\
\midrule
$i=1$ & $-6.6018025216\,\mathrm{E}-02$ & $-3.9030760256\,\mathrm{E}-01$ & $ 1.2881757204\,\mathrm{E}+00$ & $ 8.2390637180\,\mathrm{E}-02$ \\
$i=2$ & $-3.9030760256\,\mathrm{E}-01$ & $-2.3136562092\,\mathrm{E}+00$ & $ 7.6844005580\,\mathrm{E}+00$ & $ 4.9998889333\,\mathrm{E}-01$ \\
$i=3$ & $ 1.2881757204\,\mathrm{E}+00$ & $ 7.6844005580\,\mathrm{E}+00$ & $-2.5923253676\,\mathrm{E}+01$ & $-1.7653202483\,\mathrm{E}+00$ \\
$i=4$ & $ 8.2390637180\,\mathrm{E}-02$ & $ 4.9998889333\,\mathrm{E}-01$ & $-1.7653202483\,\mathrm{E}+00$ & $-1.4158229304\,\mathrm{E}-01$ \\
\bottomrule
\end{tabular}
\normalsize\vspace{10pt}
\section*{SBB $^{2}S_{1/2}$ (rank 6)\quad($\beta=1.5$~fm$^{-1}$, $L=0$, rank 6)}
\scriptsize
\begin{tabular}{@{}rrrrrrr@{}}
\toprule
$n$ & $a_{1n}$ & $a_{2n}$ & $a_{3n}$ & $a_{4n}$ & $a_{5n}$ & $a_{6n}$ \\
\midrule
0 & $ 2.5956243937\,\mathrm{E}-01$ & $ 4.1889935871\,\mathrm{E}-01$ & $ 4.8836502033\,\mathrm{E}-01$ & $ 8.2965369794\,\mathrm{E}-01$ & $-1.0025247241\,\mathrm{E}+00$ & $-1.1417551312\,\mathrm{E}-01$ \\
1 & $ 3.5871679011\,\mathrm{E}-01$ & $ 4.1847095047\,\mathrm{E}-01$ & $ 4.5860196632\,\mathrm{E}-01$ & $ 6.1656008026\,\mathrm{E}-01$ & $-4.1112293272\,\mathrm{E}-01$ & $ 1.7139813221\,\mathrm{E}-02$ \\
2 & $ 2.3458650309\,\mathrm{E}-02$ & $-2.5358421350\,\mathrm{E}-01$ & $-3.4243955662\,\mathrm{E}-01$ & $-8.4427153032\,\mathrm{E}-01$ & $ 1.9985133380\,\mathrm{E}+00$ & $ 3.8926359163\,\mathrm{E}-01$ \\
3 & $-7.1603137002\,\mathrm{E}-02$ & $-2.0528911846\,\mathrm{E}-01$ & $-2.4357258716\,\mathrm{E}-01$ & $-3.8810476371\,\mathrm{E}-01$ & $-2.5076318869\,\mathrm{E}-01$ & $-3.8858737431\,\mathrm{E}-01$ \\
4 & $ 9.9850721332\,\mathrm{E}-03$ & $ 8.9919125388\,\mathrm{E}-02$ & $ 1.2334565415\,\mathrm{E}-01$ & $ 3.1544282530\,\mathrm{E}-01$ & $-4.2194168357\,\mathrm{E}-01$ & $ 1.3011526046\,\mathrm{E}-01$ \\
5 & $ 1.6483052275\,\mathrm{E}-02$ & $ 3.9207754777\,\mathrm{E}-02$ & $ 4.3448570271\,\mathrm{E}-02$ & $ 5.2992354253\,\mathrm{E}-02$ & $-1.0370094058\,\mathrm{E}-01$ & $-2.1350528860\,\mathrm{E}-02$ \\
6 & $-1.3131038780\,\mathrm{E}-02$ & $-4.3998686055\,\mathrm{E}-02$ & $-5.6416025836\,\mathrm{E}-02$ & $-1.3494832914\,\mathrm{E}-01$ & $ 5.0095435450\,\mathrm{E}-01$ & $ 1.0788558376\,\mathrm{E}-01$ \\
7 & $ 4.8778310567\,\mathrm{E}-03$ & $ 1.3700173103\,\mathrm{E}-02$ & $ 1.8510564500\,\mathrm{E}-02$ & $ 6.0289847381\,\mathrm{E}-02$ & $-4.3957124279\,\mathrm{E}-01$ & $-1.9317555233\,\mathrm{E}-01$ \\
8 & $-4.5182636738\,\mathrm{E}-04$ & $ 1.9545804867\,\mathrm{E}-03$ & $ 2.9655058642\,\mathrm{E}-03$ & $ 2.4068692954\,\mathrm{E}-03$ & $ 1.9904653684\,\mathrm{E}-01$ & $ 1.9780750064\,\mathrm{E}-01$ \\
9 & $-4.8759487637\,\mathrm{E}-04$ & $-3.3324917453\,\mathrm{E}-03$ & $-5.0690034930\,\mathrm{E}-03$ & $-1.4638914931\,\mathrm{E}-02$ & $-4.6261748911\,\mathrm{E}-02$ & $-1.1842415754\,\mathrm{E}-01$ \\
10 & $ 4.0050997809\,\mathrm{E}-04$ & $ 1.4710959229\,\mathrm{E}-03$ & $ 2.3933939374\,\mathrm{E}-03$ & $ 9.4013081440\,\mathrm{E}-03$ & $-1.3813483254\,\mathrm{E}-02$ & $ 5.8163877674\,\mathrm{E}-02$ \\
\bottomrule
\end{tabular}
\par\vspace{6pt}
\begin{tabular}{@{}rrrrrrr@{}}
\toprule
$[\bm\Lambda^{-1}]_{ij}$ & $j=1$ & $j=2$ & $j=3$ & $j=4$ & $j=5$ & $j=6$ \\
\midrule
$i=1$ & $-1.2167838222\,\mathrm{E}-01$ & $-1.7559090497\,\mathrm{E}-01$ & $-2.0066683918\,\mathrm{E}-01$ & $-3.1640736973\,\mathrm{E}-01$ & $ 3.1571330088\,\mathrm{E}-01$ & $ 1.9570778697\,\mathrm{E}-02$ \\
$i=2$ & $-1.7559090497\,\mathrm{E}-01$ & $-3.5686504960\,\mathrm{E}-01$ & $-4.2320474904\,\mathrm{E}-01$ & $-7.4296968097\,\mathrm{E}-01$ & $ 8.8799386901\,\mathrm{E}-01$ & $ 6.4534377612\,\mathrm{E}-02$ \\
$i=3$ & $-2.0066683918\,\mathrm{E}-01$ & $-4.2320474904\,\mathrm{E}-01$ & $-5.0410950886\,\mathrm{E}-01$ & $-8.9713963926\,\mathrm{E}-01$ & $ 1.1046436251\,\mathrm{E}+00$ & $ 7.8421013525\,\mathrm{E}-02$ \\
$i=4$ & $-3.1640736973\,\mathrm{E}-01$ & $-7.4296968097\,\mathrm{E}-01$ & $-8.9713963926\,\mathrm{E}-01$ & $-1.6633436220\,\mathrm{E}+00$ & $ 2.2444298314\,\mathrm{E}+00$ & $ 1.8968134673\,\mathrm{E}-01$ \\
$i=5$ & $ 3.1571330088\,\mathrm{E}-01$ & $ 8.8799386901\,\mathrm{E}-01$ & $ 1.1046436251\,\mathrm{E}+00$ & $ 2.2444298314\,\mathrm{E}+00$ & $-3.8276148616\,\mathrm{E}+00$ & $-4.7819459437\,\mathrm{E}-01$ \\
$i=6$ & $ 1.9570778697\,\mathrm{E}-02$ & $ 6.4534377612\,\mathrm{E}-02$ & $ 7.8421013525\,\mathrm{E}-02$ & $ 1.8968134673\,\mathrm{E}-01$ & $-4.7819459437\,\mathrm{E}-01$ & $-1.3509288359\,\mathrm{E}-01$ \\
\bottomrule
\end{tabular}
\par\vspace{6pt}
\noindent Forbidden state: $\gamma=6.6936281352\times10^{-1}$~fm$^{-1}$;
\par\vspace{2pt}
\begin{tabular}{@{}rrrrrrr@{}}
\toprule
$n$ & 0 & 1 & 2 & 3 & 4 & 5 \\
\midrule
$A_n$ & $ 1.8672901820\,\mathrm{E}+00$ & $ 2.5579394372\,\mathrm{E}+00$ & $ 1.8121653173\,\mathrm{E}-01$ & $-5.2244593319\,\mathrm{E}-01$ & $ 7.9543527100\,\mathrm{E}-02$ & $ 1.0366340041\,\mathrm{E}-01$ \\
\bottomrule
\end{tabular}
\par\vspace{2pt}
\begin{tabular}{@{}rrrrrr@{}}
\toprule
$n$ & 6 & 7 & 8 & 9 & 10 \\
\midrule
$A_n$ & $-7.6522836977\,\mathrm{E}-02$ & $ 2.5065249519\,\mathrm{E}-02$ & $-6.8745821639\,\mathrm{E}-03$ & $ 3.3912949883\,\mathrm{E}-03$ & $-4.0849035652\,\mathrm{E}-03$ \\
\bottomrule
\end{tabular}
\normalsize\vspace{10pt}
\section*{SBB $^{2}P_{3/2}$ (rank 6)\quad($\beta=1.2$~fm$^{-1}$, $L=1$, rank 6)}
\scriptsize
\begin{tabular}{@{}rrrrrrr@{}}
\toprule
$n$ & $a_{1n}$ & $a_{2n}$ & $a_{3n}$ & $a_{4n}$ & $a_{5n}$ & $a_{6n}$ \\
\midrule
0 & $-1.1193062660\,\mathrm{E}+00$ & $ 1.6959050768\,\mathrm{E}+00$ & $ 1.0504716427\,\mathrm{E}+00$ & $-8.9756303362\,\mathrm{E}-01$ & $-9.2441633897\,\mathrm{E}-02$ & $-1.2216652768\,\mathrm{E}-02$ \\
1 & $-1.3132314918\,\mathrm{E}+00$ & $ 1.9275952835\,\mathrm{E}+00$ & $ 1.0356585085\,\mathrm{E}+00$ & $-4.7945687381\,\mathrm{E}-01$ & $ 9.0869080937\,\mathrm{E}-02$ & $ 1.8382648497\,\mathrm{E}-02$ \\
2 & $ 1.6836675820\,\mathrm{E}-01$ & $-3.4262056249\,\mathrm{E}-01$ & $-4.2705348806\,\mathrm{E}-01$ & $ 8.5986106761\,\mathrm{E}-01$ & $ 8.5374544905\,\mathrm{E}-02$ & $ 2.4387130201\,\mathrm{E}-02$ \\
3 & $ 2.5559044577\,\mathrm{E}-01$ & $-3.7830563700\,\mathrm{E}-01$ & $-1.9149721625\,\mathrm{E}-01$ & $-1.0664945509\,\mathrm{E}-01$ & $-8.0556771959\,\mathrm{E}-02$ & $-7.2238484529\,\mathrm{E}-02$ \\
4 & $-1.3433314811\,\mathrm{E}-01$ & $ 2.3179974543\,\mathrm{E}-01$ & $ 2.0926057836\,\mathrm{E}-01$ & $-2.6522509675\,\mathrm{E}-01$ & $-3.5924959257\,\mathrm{E}-02$ & $ 7.7214812117\,\mathrm{E}-02$ \\
5 & $-3.1297991469\,\mathrm{E}-03$ & $-7.6838386690\,\mathrm{E}-03$ & $-4.2099863185\,\mathrm{E}-02$ & $ 1.5698863091\,\mathrm{E}-01$ & $ 1.0953362454\,\mathrm{E}-01$ & $-4.2138129365\,\mathrm{E}-02$ \\
6 & $ 4.3747976034\,\mathrm{E}-02$ & $-7.0555285825\,\mathrm{E}-02$ & $-5.1867879394\,\mathrm{E}-02$ & $ 4.1850686585\,\mathrm{E}-02$ & $-9.9025535812\,\mathrm{E}-02$ & $ 4.8990950010\,\mathrm{E}-04$ \\
7 & $-3.3024275051\,\mathrm{E}-02$ & $ 5.7224468281\,\mathrm{E}-02$ & $ 5.7222543285\,\mathrm{E}-02$ & $-1.2768843879\,\mathrm{E}-01$ & $ 4.6907375730\,\mathrm{E}-02$ & $ 2.1774538908\,\mathrm{E}-02$ \\
8 & $ 1.6058094015\,\mathrm{E}-02$ & $-2.8212351662\,\mathrm{E}-02$ & $-3.2187974422\,\mathrm{E}-02$ & $ 1.0840171503\,\mathrm{E}-01$ & $-5.0697260040\,\mathrm{E}-03$ & $-2.1945020147\,\mathrm{E}-02$ \\
9 & $-4.2448788722\,\mathrm{E}-03$ & $ 6.5705250866\,\mathrm{E}-03$ & $ 7.1758644610\,\mathrm{E}-03$ & $-5.3297782390\,\mathrm{E}-02$ & $-7.4082854765\,\mathrm{E}-03$ & $ 1.2037893356\,\mathrm{E}-02$ \\
10 & $-9.4972169746\,\mathrm{E}-04$ & $ 2.3943320580\,\mathrm{E}-03$ & $ 3.0729461488\,\mathrm{E}-03$ & $ 1.2525630619\,\mathrm{E}-02$ & $ 3.4406735215\,\mathrm{E}-03$ & $-3.2596445748\,\mathrm{E}-03$ \\
\bottomrule
\end{tabular}
\par\vspace{6pt}
\begin{tabular}{@{}rrrrrrr@{}}
\toprule
$[\bm\Lambda^{-1}]_{ij}$ & $j=1$ & $j=2$ & $j=3$ & $j=4$ & $j=5$ & $j=6$ \\
\midrule
$i=1$ & $-3.7822657246\,\mathrm{E}+00$ & $ 5.7369400125\,\mathrm{E}+00$ & $ 3.5652281912\,\mathrm{E}+00$ & $-3.0518343291\,\mathrm{E}+00$ & $-2.2009912128\,\mathrm{E}-01$ & $-2.6860174945\,\mathrm{E}-02$ \\
$i=2$ & $ 5.7369400125\,\mathrm{E}+00$ & $-8.7349538212\,\mathrm{E}+00$ & $-5.5061791084\,\mathrm{E}+00$ & $ 4.8678838945\,\mathrm{E}+00$ & $ 3.6632173484\,\mathrm{E}-01$ & $ 4.4636043907\,\mathrm{E}-02$ \\
$i=3$ & $ 3.5652281912\,\mathrm{E}+00$ & $-5.5061791084\,\mathrm{E}+00$ & $-3.6584957863\,\mathrm{E}+00$ & $ 3.6382825574\,\mathrm{E}+00$ & $ 3.1763396897\,\mathrm{E}-01$ & $ 4.1826626276\,\mathrm{E}-02$ \\
$i=4$ & $-3.0518343291\,\mathrm{E}+00$ & $ 4.8678838945\,\mathrm{E}+00$ & $ 3.6382825574\,\mathrm{E}+00$ & $-4.7227323866\,\mathrm{E}+00$ & $-5.4956317040\,\mathrm{E}-01$ & $-1.2070880307\,\mathrm{E}-01$ \\
$i=5$ & $-2.2009912128\,\mathrm{E}-01$ & $ 3.6632173484\,\mathrm{E}-01$ & $ 3.1763396897\,\mathrm{E}-01$ & $-5.4956317040\,\mathrm{E}-01$ & $-2.5978206486\,\mathrm{E}-01$ & $-1.7701472764\,\mathrm{E}-02$ \\
$i=6$ & $-2.6860174945\,\mathrm{E}-02$ & $ 4.4636043907\,\mathrm{E}-02$ & $ 4.1826626276\,\mathrm{E}-02$ & $-1.2070880307\,\mathrm{E}-01$ & $-1.7701472764\,\mathrm{E}-02$ & $-6.4521892095\,\mathrm{E}-02$ \\
\bottomrule
\end{tabular}
\normalsize\vspace{10pt}
\section*{SBB $^{2}P_{1/2}$ (rank 6)\quad($\beta=1.2$~fm$^{-1}$, $L=1$, rank 6)}
\scriptsize
\begin{tabular}{@{}rrrrrrr@{}}
\toprule
$n$ & $a_{1n}$ & $a_{2n}$ & $a_{3n}$ & $a_{4n}$ & $a_{5n}$ & $a_{6n}$ \\
\midrule
0 & $-1.0772927700\,\mathrm{E}-01$ & $-2.6470291931\,\mathrm{E}-01$ & $-5.0819434253\,\mathrm{E}-01$ & $-2.0220641748\,\mathrm{E}-01$ & $-4.9624555514\,\mathrm{E}-02$ & $-1.2244361063\,\mathrm{E}-02$ \\
1 & $-1.4382694484\,\mathrm{E}-01$ & $-3.4514351850\,\mathrm{E}-01$ & $-5.9738312907\,\mathrm{E}-01$ & $-1.6084724834\,\mathrm{E}-01$ & $ 1.9652987924\,\mathrm{E}-02$ & $ 2.0420044523\,\mathrm{E}-02$ \\
2 & $-6.7803198650\,\mathrm{E}-03$ & $-4.2453134211\,\mathrm{E}-03$ & $ 8.6183248892\,\mathrm{E}-02$ & $ 1.3724921445\,\mathrm{E}-01$ & $ 6.2262898577\,\mathrm{E}-02$ & $ 2.9625191019\,\mathrm{E}-03$ \\
3 & $ 2.9862950697\,\mathrm{E}-02$ & $ 7.3799354561\,\mathrm{E}-02$ & $ 1.3706511493\,\mathrm{E}-01$ & $ 1.7753269253\,\mathrm{E}-02$ & $-4.6301644536\,\mathrm{E}-02$ & $-2.5656530289\,\mathrm{E}-02$ \\
4 & $-6.4778812627\,\mathrm{E}-03$ & $-2.0379416225\,\mathrm{E}-02$ & $-7.2877312731\,\mathrm{E}-02$ & $-5.6285606043\,\mathrm{E}-02$ & $-8.3515391468\,\mathrm{E}-03$ & $ 2.2625906864\,\mathrm{E}-02$ \\
5 & $-4.3682612155\,\mathrm{E}-03$ & $-9.4586221811\,\mathrm{E}-03$ & $-5.0288754463\,\mathrm{E}-03$ & $ 1.9705667440\,\mathrm{E}-02$ & $ 3.4151212907\,\mathrm{E}-02$ & $-5.6119682115\,\mathrm{E}-04$ \\
6 & $ 3.7194379989\,\mathrm{E}-03$ & $ 1.0020546646\,\mathrm{E}-02$ & $ 2.4966288067\,\mathrm{E}-02$ & $ 1.3938223403\,\mathrm{E}-02$ & $-2.4211125543\,\mathrm{E}-02$ & $-1.9813646772\,\mathrm{E}-02$ \\
7 & $-1.0805069704\,\mathrm{E}-03$ & $-3.4311152581\,\mathrm{E}-03$ & $-1.4032728281\,\mathrm{E}-02$ & $-2.1675534929\,\mathrm{E}-02$ & $ 1.8564874198\,\mathrm{E}-03$ & $ 2.5712496500\,\mathrm{E}-02$ \\
8 & $-8.3799290273\,\mathrm{E}-05$ & $-1.9901839742\,\mathrm{E}-05$ & $ 3.4212976646\,\mathrm{E}-03$ & $ 1.4479233467\,\mathrm{E}-02$ & $ 1.2592223393\,\mathrm{E}-02$ & $-1.8881477364\,\mathrm{E}-02$ \\
9 & $ 2.4805359681\,\mathrm{E}-04$ & $ 8.7200776228\,\mathrm{E}-04$ & $ 3.1104242101\,\mathrm{E}-03$ & $-2.9248467087\,\mathrm{E}-03$ & $-1.2374404384\,\mathrm{E}-02$ & $ 8.7183307300\,\mathrm{E}-03$ \\
10 & $-1.6023649613\,\mathrm{E}-04$ & $-6.9722433012\,\mathrm{E}-04$ & $-4.1005893929\,\mathrm{E}-03$ & $-2.0198452991\,\mathrm{E}-03$ & $ 4.3529104133\,\mathrm{E}-03$ & $-2.0697518331\,\mathrm{E}-03$ \\
\bottomrule
\end{tabular}
\par\vspace{6pt}
\begin{tabular}{@{}rrrrrrr@{}}
\toprule
$[\bm\Lambda^{-1}]_{ij}$ & $j=1$ & $j=2$ & $j=3$ & $j=4$ & $j=5$ & $j=6$ \\
\midrule
$i=1$ & $-5.5288431794\,\mathrm{E}-02$ & $-1.3422877601\,\mathrm{E}-01$ & $-2.4529259655\,\mathrm{E}-01$ & $-8.4317548550\,\mathrm{E}-02$ & $-1.2635165682\,\mathrm{E}-02$ & $-9.6691914026\,\mathrm{E}-04$ \\
$i=2$ & $-1.3422877601\,\mathrm{E}-01$ & $-3.2699105142\,\mathrm{E}-01$ & $-6.0546547628\,\mathrm{E}-01$ & $-2.1520468928\,\mathrm{E}-01$ & $-3.4118526287\,\mathrm{E}-02$ & $-2.6840102450\,\mathrm{E}-03$ \\
$i=3$ & $-2.4529259655\,\mathrm{E}-01$ & $-6.0546547628\,\mathrm{E}-01$ & $-1.1781664652\,\mathrm{E}+00$ & $-4.7371949404\,\mathrm{E}-01$ & $-9.2582797536\,\mathrm{E}-02$ & $-7.9830520535\,\mathrm{E}-03$ \\
$i=4$ & $-8.4317548550\,\mathrm{E}-02$ & $-2.1520468928\,\mathrm{E}-01$ & $-4.7371949404\,\mathrm{E}-01$ & $-2.5451281835\,\mathrm{E}-01$ & $-7.9761513032\,\mathrm{E}-02$ & $-8.4435771674\,\mathrm{E}-03$ \\
$i=5$ & $-1.2635165682\,\mathrm{E}-02$ & $-3.4118526287\,\mathrm{E}-02$ & $-9.2582797536\,\mathrm{E}-02$ & $-7.9761513032\,\mathrm{E}-02$ & $-6.2189843778\,\mathrm{E}-02$ & $-1.9397255970\,\mathrm{E}-02$ \\
$i=6$ & $-9.6691914026\,\mathrm{E}-04$ & $-2.6840102450\,\mathrm{E}-03$ & $-7.9830520535\,\mathrm{E}-03$ & $-8.4435771674\,\mathrm{E}-03$ & $-1.9397255970\,\mathrm{E}-02$ & $-2.2761377393\,\mathrm{E}-02$ \\
\bottomrule
\end{tabular}
\normalsize\vspace{10pt}
\section*{SBB $D$ wave (rank 6)\quad($\beta=1.2$~fm$^{-1}$, $L=2$, rank 6)}
\scriptsize
\begin{tabular}{@{}rrrrrrr@{}}
\toprule
$n$ & $a_{1n}$ & $a_{2n}$ & $a_{3n}$ & $a_{4n}$ & $a_{5n}$ & $a_{6n}$ \\
\midrule
0 & $-2.1820331578\,\mathrm{E}-03$ & $-8.3690288036\,\mathrm{E}-03$ & $-2.8281464690\,\mathrm{E}-02$ & $-4.4854759669\,\mathrm{E}-02$ & $-1.8812425663\,\mathrm{E}-02$ & $-5.0255600472\,\mathrm{E}-03$ \\
1 & $-3.3072115983\,\mathrm{E}-03$ & $-1.2526274197\,\mathrm{E}-02$ & $-4.0101024917\,\mathrm{E}-02$ & $-5.2550895292\,\mathrm{E}-02$ & $-8.7230894716\,\mathrm{E}-03$ & $ 7.8883075127\,\mathrm{E}-03$ \\
2 & $-6.8660945408\,\mathrm{E}-04$ & $-2.3743599251\,\mathrm{E}-03$ & $-4.5276246780\,\mathrm{E}-03$ & $ 8.4124913096\,\mathrm{E}-03$ & $ 2.1074727166\,\mathrm{E}-02$ & $-2.2747903448\,\mathrm{E}-03$ \\
3 & $ 6.6455476616\,\mathrm{E}-04$ & $ 2.5970555236\,\mathrm{E}-03$ & $ 9.2605911352\,\mathrm{E}-03$ & $ 1.3999944987\,\mathrm{E}-02$ & $-7.9012000439\,\mathrm{E}-03$ & $-4.4629253695\,\mathrm{E}-04$ \\
4 & $ 5.5528695818\,\mathrm{E}-05$ & $ 1.1457295595\,\mathrm{E}-04$ & $-1.0066093212\,\mathrm{E}-03$ & $-7.9552460086\,\mathrm{E}-03$ & $-3.0180782268\,\mathrm{E}-03$ & $-3.0612169286\,\mathrm{E}-03$ \\
5 & $-1.7755522374\,\mathrm{E}-04$ & $-6.6936313732\,\mathrm{E}-04$ & $-1.9765853679\,\mathrm{E}-03$ & $-3.4622656919\,\mathrm{E}-04$ & $ 3.2130920337\,\mathrm{E}-03$ & $ 8.4616716346\,\mathrm{E}-03$ \\
6 & $ 4.5592022926\,\mathrm{E}-05$ & $ 2.0049426387\,\mathrm{E}-04$ & $ 1.0070690312\,\mathrm{E}-03$ & $ 2.4797990049\,\mathrm{E}-03$ & $ 1.4320772917\,\mathrm{E}-03$ & $-1.1055803020\,\mathrm{E}-02$ \\
7 & $ 1.0795697761\,\mathrm{E}-05$ & $ 2.8973596244\,\mathrm{E}-05$ & $-4.5305030599\,\mathrm{E}-05$ & $-1.0069534701\,\mathrm{E}-03$ & $-4.7535193178\,\mathrm{E}-03$ & $ 9.5856058155\,\mathrm{E}-03$ \\
8 & $-3.1343041593\,\mathrm{E}-05$ & $-1.2782295805\,\mathrm{E}-04$ & $-4.9885232312\,\mathrm{E}-04$ & $-8.4166471267\,\mathrm{E}-05$ & $ 5.0404920070\,\mathrm{E}-03$ & $-5.7810146874\,\mathrm{E}-03$ \\
9 & $ 1.7628717925\,\mathrm{E}-05$ & $ 7.9408247530\,\mathrm{E}-05$ & $ 3.9558727011\,\mathrm{E}-04$ & $ 9.5687958575\,\mathrm{E}-04$ & $-3.4397847313\,\mathrm{E}-03$ & $ 2.2419444520\,\mathrm{E}-03$ \\
10 & $ 2.2342759068\,\mathrm{E}-05$ & $ 8.1200398311\,\mathrm{E}-05$ & $ 1.3411724337\,\mathrm{E}-04$ & $-1.0250579390\,\mathrm{E}-03$ & $ 1.2250111069\,\mathrm{E}-03$ & $-4.2443735635\,\mathrm{E}-04$ \\
\bottomrule
\end{tabular}
\par\vspace{6pt}
\begin{tabular}{@{}rrrrrrr@{}}
\toprule
$[\bm\Lambda^{-1}]_{ij}$ & $j=1$ & $j=2$ & $j=3$ & $j=4$ & $j=5$ & $j=6$ \\
\midrule
$i=1$ & $-1.0288730271\,\mathrm{E}-04$ & $-3.2761036518\,\mathrm{E}-04$ & $ 4.2766778542\,\mathrm{E}-05$ & $ 4.5859654456\,\mathrm{E}-03$ & $-4.1298032456\,\mathrm{E}-02$ & $ 7.9485905205\,\mathrm{E}-02$ \\
$i=2$ & $-3.2761036518\,\mathrm{E}-04$ & $-1.1783157457\,\mathrm{E}-03$ & $-2.6916477570\,\mathrm{E}-03$ & $ 8.8852219581\,\mathrm{E}-04$ & $-4.2197926011\,\mathrm{E}-02$ & $ 7.9360087796\,\mathrm{E}-02$ \\
$i=3$ & $ 4.2766778542\,\mathrm{E}-05$ & $-2.6916477570\,\mathrm{E}-03$ & $-5.9212698953\,\mathrm{E}-02$ & $-2.8901325941\,\mathrm{E}-01$ & $ 1.8924623271\,\mathrm{E}+00$ & $-3.6809029900\,\mathrm{E}+00$ \\
$i=4$ & $ 4.5859654456\,\mathrm{E}-03$ & $ 8.8852219581\,\mathrm{E}-04$ & $-2.8901325941\,\mathrm{E}-01$ & $-1.5982648746\,\mathrm{E}+00$ & $ 1.0940601501\,\mathrm{E}+01$ & $-2.1250055091\,\mathrm{E}+01$ \\
$i=5$ & $-4.1298032456\,\mathrm{E}-02$ & $-4.2197926011\,\mathrm{E}-02$ & $ 1.8924623271\,\mathrm{E}+00$ & $ 1.0940601501\,\mathrm{E}+01$ & $-7.6695739115\,\mathrm{E}+01$ & $ 1.4868092730\,\mathrm{E}+02$ \\
$i=6$ & $ 7.9485905205\,\mathrm{E}-02$ & $ 7.9360087796\,\mathrm{E}-02$ & $-3.6809029900\,\mathrm{E}+00$ & $-2.1250055091\,\mathrm{E}+01$ & $ 1.4868092730\,\mathrm{E}+02$ & $-2.8835391750\,\mathrm{E}+02$ \\
\bottomrule
\end{tabular}
\normalsize\vspace{10pt}
\section*{MT $^{1}S_{0}$ (rank 6)\quad($\beta=2.0$~fm$^{-1}$, $L=0$, rank 6)}
\scriptsize
\begin{tabular}{@{}rrrrrrr@{}}
\toprule
$n$ & $a_{1n}$ & $a_{2n}$ & $a_{3n}$ & $a_{4n}$ & $a_{5n}$ & $a_{6n}$ \\
\midrule
0 & $ 8.0740890003\,\mathrm{E}-01$ & $ 4.6840531718\,\mathrm{E}-01$ & $ 2.1814773857\,\mathrm{E}-01$ & $ 1.4237373711\,\mathrm{E}-01$ & $ 1.4708053902\,\mathrm{E}-01$ & $ 2.2069296047\,\mathrm{E}-01$ \\
1 & $-8.8220828758\,\mathrm{E}+00$ & $-4.8814694851\,\mathrm{E}+00$ & $-1.9150886737\,\mathrm{E}+00$ & $-8.5424732229\,\mathrm{E}-01$ & $-4.1335160656\,\mathrm{E}-01$ & $-2.8561774916\,\mathrm{E}-01$ \\
2 & $-3.4247027595\,\mathrm{E}+00$ & $-1.8602710148\,\mathrm{E}+00$ & $-6.7643531127\,\mathrm{E}-01$ & $-2.3827523422\,\mathrm{E}-01$ & $-3.6145651017\,\mathrm{E}-02$ & $ 9.2301096322\,\mathrm{E}-02$ \\
3 & $ 4.1929971432\,\mathrm{E}+00$ & $ 2.3651179751\,\mathrm{E}+00$ & $ 9.9578564101\,\mathrm{E}-01$ & $ 5.2019111556\,\mathrm{E}-01$ & $ 3.3660649601\,\mathrm{E}-01$ & $ 1.7287794530\,\mathrm{E}-01$ \\
4 & $-2.7390438397\,\mathrm{E}+00$ & $-1.5335370343\,\mathrm{E}+00$ & $-6.3287829737\,\mathrm{E}-01$ & $-3.3191066229\,\mathrm{E}-01$ & $-2.7050370105\,\mathrm{E}-01$ & $-2.4218100186\,\mathrm{E}-01$ \\
5 & $ 1.3629967486\,\mathrm{E}+00$ & $ 7.6485369175\,\mathrm{E}-01$ & $ 3.1640963697\,\mathrm{E}-01$ & $ 1.6191576288\,\mathrm{E}-01$ & $ 1.2873809842\,\mathrm{E}-01$ & $ 1.4579781706\,\mathrm{E}-01$ \\
6 & $-5.6626438737\,\mathrm{E}-01$ & $-3.1750878433\,\mathrm{E}-01$ & $-1.3143134006\,\mathrm{E}-01$ & $-6.7746229829\,\mathrm{E}-02$ & $-4.8846128590\,\mathrm{E}-02$ & $-3.5770487143\,\mathrm{E}-02$ \\
7 & $ 1.9816505270\,\mathrm{E}-01$ & $ 1.1111794372\,\mathrm{E}-01$ & $ 4.5921589740\,\mathrm{E}-02$ & $ 2.3718147765\,\mathrm{E}-02$ & $ 1.7547303862\,\mathrm{E}-02$ & $-1.3940053059\,\mathrm{E}-02$ \\
8 & $-5.6734303292\,\mathrm{E}-02$ & $-3.1805110055\,\mathrm{E}-02$ & $-1.3138704388\,\mathrm{E}-02$ & $-6.7300268741\,\mathrm{E}-03$ & $-5.7296310525\,\mathrm{E}-03$ & $ 1.7163857431\,\mathrm{E}-02$ \\
9 & $ 1.2233300261\,\mathrm{E}-02$ & $ 6.8563887510\,\mathrm{E}-03$ & $ 2.8294222991\,\mathrm{E}-03$ & $ 1.4436018733\,\mathrm{E}-03$ & $ 1.3671296472\,\mathrm{E}-03$ & $-7.5720678903\,\mathrm{E}-03$ \\
10 & $-1.5776966675\,\mathrm{E}-03$ & $-8.8394525014\,\mathrm{E}-04$ & $-3.6409425311\,\mathrm{E}-04$ & $-1.8614325537\,\mathrm{E}-04$ & $-1.6222851965\,\mathrm{E}-04$ & $ 1.5738665209\,\mathrm{E}-03$ \\
\bottomrule
\end{tabular}
\par\vspace{6pt}
\begin{tabular}{@{}rrrrrrr@{}}
\toprule
$[\bm\Lambda^{-1}]_{ij}$ & $j=1$ & $j=2$ & $j=3$ & $j=4$ & $j=5$ & $j=6$ \\
\midrule
$i=1$ & $-2.1997937736\,\mathrm{E}+01$ & $-1.2042878541\,\mathrm{E}+01$ & $-4.5278694314\,\mathrm{E}+00$ & $-1.7897966900\,\mathrm{E}+00$ & $-5.6563094864\,\mathrm{E}-01$ & $-2.9591803980\,\mathrm{E}-02$ \\
$i=2$ & $-1.2042878541\,\mathrm{E}+01$ & $-6.5973143186\,\mathrm{E}+00$ & $-2.4864894252\,\mathrm{E}+00$ & $-9.8817928718\,\mathrm{E}-01$ & $-3.1545816747\,\mathrm{E}-01$ & $-1.7512649495\,\mathrm{E}-02$ \\
$i=3$ & $-4.5278694314\,\mathrm{E}+00$ & $-2.4864894252\,\mathrm{E}+00$ & $-9.4561121791\,\mathrm{E}-01$ & $-3.8356990499\,\mathrm{E}-01$ & $-1.2740906210\,\mathrm{E}-01$ & $-8.6671784221\,\mathrm{E}-03$ \\
$i=4$ & $-1.7897966900\,\mathrm{E}+00$ & $-9.8817928718\,\mathrm{E}-01$ & $-3.8356990499\,\mathrm{E}-01$ & $-1.6350093425\,\mathrm{E}-01$ & $-6.0442058670\,\mathrm{E}-02$ & $-6.2329705637\,\mathrm{E}-03$ \\
$i=5$ & $-5.6563094864\,\mathrm{E}-01$ & $-3.1545816747\,\mathrm{E}-01$ & $-1.2740906210\,\mathrm{E}-01$ & $-6.0442058670\,\mathrm{E}-02$ & $-2.9789377302\,\mathrm{E}-02$ & $-6.6314360320\,\mathrm{E}-03$ \\
$i=6$ & $-2.9591803980\,\mathrm{E}-02$ & $-1.7512649495\,\mathrm{E}-02$ & $-8.6671784221\,\mathrm{E}-03$ & $-6.2329705637\,\mathrm{E}-03$ & $-6.6314360320\,\mathrm{E}-03$ & $-4.5588995901\,\mathrm{E}-03$ \\
\bottomrule
\end{tabular}
\normalsize\vspace{10pt}
\section*{MT $^{3}S_{1}$ (rank 6)\quad($\beta=2.0$~fm$^{-1}$, $L=0$, rank 6)}
\scriptsize
\begin{tabular}{@{}rrrrrrr@{}}
\toprule
$n$ & $a_{1n}$ & $a_{2n}$ & $a_{3n}$ & $a_{4n}$ & $a_{5n}$ & $a_{6n}$ \\
\midrule
0 & $ 5.4172157464\,\mathrm{E}-02$ & $ 2.8318844210\,\mathrm{E}-01$ & $ 4.2849734923\,\mathrm{E}-01$ & $-8.3792853992\,\mathrm{E}-01$ & $-1.0323165483\,\mathrm{E}-02$ & $ 8.2812929072\,\mathrm{E}-02$ \\
1 & $ 5.9477404447\,\mathrm{E}-01$ & $ 3.2863812063\,\mathrm{E}+00$ & $ 5.2492764249\,\mathrm{E}+00$ & $-1.2201889612\,\mathrm{E}+01$ & $-1.1414439825\,\mathrm{E}+00$ & $-4.5899253370\,\mathrm{E}-01$ \\
2 & $ 4.4958275518\,\mathrm{E}-02$ & $ 1.9666144163\,\mathrm{E}-01$ & $ 2.3940658902\,\mathrm{E}-01$ & $-8.0807294257\,\mathrm{E}-02$ & $ 1.6768039270\,\mathrm{E}-01$ & $ 2.1248105165\,\mathrm{E}-01$ \\
3 & $-2.0939516700\,\mathrm{E}-01$ & $-1.1930935788\,\mathrm{E}+00$ & $-1.9561375043\,\mathrm{E}+00$ & $ 4.8490486821\,\mathrm{E}+00$ & $ 5.3900368364\,\mathrm{E}-01$ & $ 2.2935502004\,\mathrm{E}-01$ \\
4 & $ 1.7175397906\,\mathrm{E}-01$ & $ 9.6939433738\,\mathrm{E}-01$ & $ 1.5801384839\,\mathrm{E}+00$ & $-3.9005397043\,\mathrm{E}+00$ & $-4.7934503612\,\mathrm{E}-01$ & $-3.3254003566\,\mathrm{E}-01$ \\
5 & $-1.0022645226\,\mathrm{E}-01$ & $-5.6707363630\,\mathrm{E}-01$ & $-9.2498110003\,\mathrm{E}-01$ & $ 2.2747080081\,\mathrm{E}+00$ & $ 2.6918287662\,\mathrm{E}-01$ & $ 2.1106613075\,\mathrm{E}-01$ \\
6 & $ 4.8065145745\,\mathrm{E}-02$ & $ 2.7178319870\,\mathrm{E}-01$ & $ 4.4341061220\,\mathrm{E}-01$ & $-1.0930296947\,\mathrm{E}+00$ & $-1.2797461204\,\mathrm{E}-01$ & $-8.9821099416\,\mathrm{E}-02$ \\
7 & $-1.9505190496\,\mathrm{E}-02$ & $-1.1029712472\,\mathrm{E}-01$ & $-1.7989250341\,\mathrm{E}-01$ & $ 4.4301843508\,\mathrm{E}-01$ & $ 5.2507671686\,\mathrm{E}-02$ & $ 3.1710990498\,\mathrm{E}-02$ \\
8 & $ 6.5940138971\,\mathrm{E}-03$ & $ 3.7279899359\,\mathrm{E}-02$ & $ 6.0800769507\,\mathrm{E}-02$ & $-1.4965667689\,\mathrm{E}-01$ & $-1.7717281516\,\mathrm{E}-02$ & $-1.1378887210\,\mathrm{E}-02$ \\
9 & $-1.7325555039\,\mathrm{E}-03$ & $-9.7937958673\,\mathrm{E}-03$ & $-1.5969690720\,\mathrm{E}-02$ & $ 3.9300189159\,\mathrm{E}-02$ & $ 4.5880905953\,\mathrm{E}-03$ & $ 3.9177282912\,\mathrm{E}-03$ \\
10 & $ 2.9909011790\,\mathrm{E}-04$ & $ 1.6903769110\,\mathrm{E}-03$ & $ 2.7559307489\,\mathrm{E}-03$ & $-6.7777849573\,\mathrm{E}-03$ & $-7.8354389192\,\mathrm{E}-04$ & $-9.3244041322\,\mathrm{E}-04$ \\
\bottomrule
\end{tabular}
\par\vspace{6pt}
\begin{tabular}{@{}rrrrrrr@{}}
\toprule
$[\bm\Lambda^{-1}]_{ij}$ & $j=1$ & $j=2$ & $j=3$ & $j=4$ & $j=5$ & $j=6$ \\
\midrule
$i=1$ & $-6.6018025216\,\mathrm{E}-02$ & $-3.6074207844\,\mathrm{E}-01$ & $-5.7035186272\,\mathrm{E}-01$ & $ 1.2881751277\,\mathrm{E}+00$ & $ 1.0598099300\,\mathrm{E}-01$ & $ 2.7984323454\,\mathrm{E}-02$ \\
$i=2$ & $-3.6074207844\,\mathrm{E}-01$ & $-1.9749730548\,\mathrm{E}+00$ & $-3.1276398932\,\mathrm{E}+00$ & $ 7.0927595998\,\mathrm{E}+00$ & $ 5.9047821729\,\mathrm{E}-01$ & $ 1.5825499400\,\mathrm{E}-01$ \\
$i=3$ & $-5.7035186272\,\mathrm{E}-01$ & $-3.1276398932\,\mathrm{E}+00$ & $-4.9600155818\,\mathrm{E}+00$ & $ 1.1288043392\,\mathrm{E}+01$ & $ 9.4972943903\,\mathrm{E}-01$ & $ 2.5806331127\,\mathrm{E}-01$ \\
$i=4$ & $ 1.2881751277\,\mathrm{E}+00$ & $ 7.0927595998\,\mathrm{E}+00$ & $ 1.1288043392\,\mathrm{E}+01$ & $-2.5923276433\,\mathrm{E}+01$ & $-2.2437290024\,\mathrm{E}+00$ & $-6.3371161967\,\mathrm{E}-01$ \\
$i=5$ & $ 1.0598099300\,\mathrm{E}-01$ & $ 5.9047821729\,\mathrm{E}-01$ & $ 9.4972943903\,\mathrm{E}-01$ & $-2.2437290024\,\mathrm{E}+00$ & $-2.1483440473\,\mathrm{E}-01$ & $-7.1487566012\,\mathrm{E}-02$ \\
$i=6$ & $ 2.7984323454\,\mathrm{E}-02$ & $ 1.5825499400\,\mathrm{E}-01$ & $ 2.5806331127\,\mathrm{E}-01$ & $-6.3371161967\,\mathrm{E}-01$ & $-7.1487566012\,\mathrm{E}-02$ & $-3.4668184473\,\mathrm{E}-02$ \\
\bottomrule
\end{tabular}
\normalsize\vspace{10pt}
\end{document}

